On Estimating the Perimeter Using the Alpha-Shape

We consider the problem of estimating the perimeter of a smooth domain in the plane based on a sample from the uniform distribution over the domain. We study the performance of the estimator defined as the perimeter of the alpha-shape of the sample. Some numerical experiments corroborate our theoretical findings.

==> codes-figures/SamplingS.R <==


library(alphahull)
library(MASS)

##generacion muestra
in.S<-function(p){
x<-p[1]
y<-p[2]
ind<-F

# -------------------------------------------------
# Datos S
c1<-c(0.5,0.36875)
r1p<-0.13125
r1g<-0.21875
c2<-c(0.5,0.675)
r2p<-0.0875
r2g<-0.175
cd<-c(0.63125,0.675)
rd<-0.04375
ci<-c(0.325,0.36875)
ri<-0.04375
# -------------------------------------------------


if (((x-c2[1])^2+(y-c2[2])^2<=r2g^2)&((x-c2[1])^2+(y-c2[2])^2>=r2p^2)){
        if(x>=c2[1]&y<=c2[2]){
            if (!(((x-cd[1])^2+(y-cd[2])^2<=rd^2)|((x-c1[1])^2+(y-c1[2])^2<=r1g^2))){

            }
            else{
            ind<-T 
            }
        }
        else{
        ind<-T
        }
    }

if (((x-c1[1])^2+(y-c1[2])^2<=r1g^2)&((x-c1[1])^2+(y-c1[2])^2>=r1p^2)){
if(x<=c1[1]&y>=c1[2]){
            if (!(((x-ci[1])^2+(y-ci[2])^2<=ri^2)|((x-c2[1])^2+(y-c2[2])^2<=r2g^2))){

            }
            else{
            ind<-T
            }
        }
        else{
        ind<-T
        }
    }
return(ind)}



sample2.S<-function(n){
	i=1;
	Z=matrix(0,nr=n,nc=2)
	while (i<=n){
		x=runif(1,min=0.25,max=0.72)
		y=runif(1,min=0.15,max=0.85)
		while (!in.S(c(x,y))){
				x=runif(1,min=0.25,max=0.72)
				y=runif(1,min=0.15,max=0.85)
		}
		Z[i,]=c(x,y)
		i=i+1
	}
	return(Z)
}

#prueba
  
set.seed(1)


	muestra<-sample2.S(500)
	Sn=ashape(muestra,alpha=1)
	plot(Sn)
	Sn2=ashape(muestra,alpha=0.1)
	plot(Sn2)




==> perimeter-figures/Sim.R <==
Sim = scan()
4.4057 -4.4057 0.4561 3.6592 3.6592 1.3717 0.7856 0.7557 0.7536
0.9546 0.9546 0.4149 0.0119 -0.0022 0.0149 0.1808 -0.1808 0.0681
1.6577 1.6547 0.6552 0.7990 0.7967 0.6755 0.1822 0.0399 0.2534
0.2218 0.2218 0.0414 0.0081 -0.0042 0.0092 0.1767 -0.1767 0.0661
14.8855 14.8855 0.9810 0.1606 0.1501 0.1458 0.1448 -0.1087 0.1378
0.1317 0.1317 0.0174 0.0055 -0.0035 0.0059 0.1783 -0.1783 0.0629
32.9692 32.9692 1.6520 0.0341 0.0165 0.0403 0.1691 -0.1681 0.0799
0.0843 0.0843 0.0106 0.0039 -0.0031 0.0036 0.1810 -0.1810 0.0658
11.581 11.581 1.4806 0.0193 0.0024 0.0246 0.1790 -0.1790 0.0748
0.0550 0.0550 0.0062 0.0027 -0.0024 0.0023 0.1782 -0.1782 0.0660

Sim = matrix(Sim, 9, 10)
Sim = Sim[,c(1,3,5,7,9,2,4,6,8,10)]
Err = Sim[c(1,4,7),]
N = scan()
100 177 316 1000 1778 3162 5623 10000 17782 31622

quartz(width=10, height=5)
par(mai=c(1,1,0.1,0.1), cex.lab=1.5)
matplot(log(N), t(log(Err)), type='l', lwd=3, xlab="Sample size in log scale", ylab="Empirical error in log scale")
legend('bottomleft', legend=c(0.053, 0.197, 0.25), title=expression(alpha), cex=1.5, lwd=3, lty=1:3, col=1:3)
dev.copy2eps(file='error.eps')


==> perimeter-figures/alphahull/doc/alphahull.R <==
###################################################
### chunk number 1: 
###################################################
library(alphahull)
library(deldir)


###################################################
### chunk number 2: 
###################################################
# Uniform sample of size n=300 in the disc B(c,0.5)\B(c,0.25) 
# with c=(0.5,0.5). 
n<-150
m<-0
data<-matrix(0,n,2)
while(m<n){
x<-runif(1)
y<-runif(1)
if(((x-0.5)^2+(y-0.5)^2<=(0.5)^2 )&((x-0.5)^2+(y-0.5)^2>=(0.25)^2)){
m<-m+1
data[m,]<-c(x,y)
}
}
x<-data
alpha<-0.1


###################################################
### chunk number 3: 
###################################################
par(mfrow=c(1,1))
print(plot(0,type="n",xlim=c(0,1),ylim=c(0,1),xlab="",ylab="",axes=F))
print(plot(ahull(x,alpha=alpha),col=c(6,1,1),xlab="",ylab="",add=T))


###################################################
### chunk number 4: 
###################################################
par(mfrow=c(1,1))
print(plot(0,type="n",xlim=c(0,1),ylim=c(0,1),xlab="",ylab="",axes=F))
print(plot(ashape(x,alpha=alpha),col=c(4,1),xlab="",ylab="",add=T))


###################################################
### chunk number 5: 
###################################################
# Uniform sample of size n=300 in the disc B(c,0.5)\B(c,0.25) 
# with c=(0.5,0.5). 
n<-300
m<-0
data<-matrix(0,n,2)
while(m<n){
x<-runif(1)
y<-runif(1)
if(((x-0.5)^2+(y-0.5)^2<=(0.5)^2 )&((x-0.5)^2+(y-0.5)^2>=(0.25)^2)){
m<-m+1
data[m,]<-c(x,y)
}
}
x<-data


###################################################
### chunk number 6: 
###################################################
par(mfrow=c(1,3))
alpha1=0.02
alpha2=0.25
alpha3=1
plot(ashape(x,alpha=alpha1),col=c(4,1),xlab="",ylab="",main=expression(paste(alpha," = 0.02 ")))
plot(ashape(x,alpha=alpha2),col=c(4,1),xlab="",ylab="",main=expression(paste(alpha," = 0.25")))
plot(ashape(x,alpha=alpha3),col=c(4,1),xlab="",ylab="",main=expression(paste(alpha," = 1")))
par(mfrow=c(1,1))


###################################################
### chunk number 7: 
###################################################
#x<-matrix(runif(20),nc=2)
x1<-c(0.5915,0.6230,0.9689,0.8248,0.9392,0.8156,0.2050,0.9757,0.0957,0.4139)
y1<-c(0.472,0.619,0.304,0.197,0.716,0.575,0.507,0.574,0.996,0.893)
x<-cbind(x1,y1)


###################################################
### chunk number 8: 
###################################################
par(mfrow=c(1,1))
print(plot(0,type="n",xlim=c(0,1),ylim=c(0,1),xlab="",ylab="",axes=F))
print(plot(delvor(x),col=1:3,xlab="",ylab="",add=T))


###################################################
### chunk number 9: 
###################################################
xdeldir<-c(0.7016204,0.8409771,0.1298654,0.6324295,0.9755833,0.9558375,0.3511134,0.9891238,0.4572095,0.545416)
ydeldir<-c(0.1698826,0.3654726,0.5892516,0.6108104,0.8855026,0.9910547,0.2433913,0.1406111,0.4103610,0.4450315)
xydeldir<-cbind(xdeldir,ydeldir)
delvor.obj<-delvor(xydeldir)


###################################################
### chunk number 10: 
###################################################
par(mfrow=c(1,2))
print(plot(deldir(xdeldir,ydeldir),col=c(2,3,1),xlab="",ylab="",xlim=c(-0.5,1.5),ylim=c(-0.5,1.5)))
print(plot(delvor(xydeldir),col=c(1,2,3,1,1,1),xlab="",ylab="",xlim=c(-0.5,1.5),ylim=c(-0.5,1.5),lwd=1))


###################################################
### chunk number 11: 
###################################################
xtri<-xdeldir
ytri<-ydeldir


###################################################
### chunk number 12: 
###################################################
par(mfrow=c(1,2))
print(plot(voronoi.mosaic(xtri,ytri),do.points=FALSE,main="",sub="",col=3,xlim=c(-0.5,1.5),ylim=c(-0.5,1.5)))
axis(1)
axis(2)
print(plot(tri.mesh(xtri,ytri),col=2,add=T))
points(xtri,ytri,col=1)
print(plot(delvor(xtri,ytri),col=c(1,2,3),xlim=c(-0.5,1.5),ylim=c(-0.5,1.5),xlab="",ylab=""))


###################################################
### chunk number 13: 
###################################################
x <- c(0.905, 0.606, 0.458, 0.988, 0.744)
y <- c(0.763, 0.937, 0.095, 0.259, 0.731) 
dv <- delvor(x,y)
dv


###################################################
### chunk number 14: 
###################################################
plot(dv, main = "Delaunay triangulation and Voronoi diagram",col = 1:3, xlab = "x-coordinate", ylab = "y-coordinate",xlim = c(-0.5, 1.5), ylim = c(-0.5, 1.5), number = TRUE)


###################################################
### chunk number 15: 
###################################################
par(mfrow=c(1,1))
print(plot(dv, main = "Delaunay triangulation and Voronoi diagram",col = 1:3, xlab = "x-coordinate", ylab = "y-coordinate",xlim = c(-0.5, 1.5), ylim = c(-0.5, 1.5), number = TRUE))


###################################################
### chunk number 16: 
###################################################
x<-matrix(runif(40),ncol=2)
alpha <- 0.2
alphashape <- ashape(x, alpha = alpha)


###################################################
### chunk number 17: 
###################################################
names(alphashape)
alphashape$alpha.extremes
alphashape$edges[, 1:2]
alphashape$length


###################################################
### chunk number 18: 
###################################################
plot(alphashape, col = c(4, 1), xlab = "x-coordinate", ylab = "y-coordinate",number= TRUE, main = expression(paste(alpha, "-shape")))


###################################################
### chunk number 19: 
###################################################
par(mfrow=c(1,1))
print(plot(alphashape, col = c(4, 1), xlab = "x-coordinate", ylab = "y-coordinate",number= TRUE, main = expression(paste(alpha, "-shape"))))


###################################################
### chunk number 20: 
###################################################
plot(alphashape, wlines = "del", col = c(4, 1, 2), xlab = "x-coordinate", ylab = "y-coordinate")


###################################################
### chunk number 21: 
###################################################
par(mfrow=c(1,1))
print(plot(alphashape, wlines = "del", col = c(4, 1, 2), xlab = "x-coordinate",ylab = "y-coordinate",main = expression(paste(alpha, "-shape and Delaunay triangulation"))))


###################################################
### chunk number 22: 
###################################################
par(mfrow=c(1,1))
plot(0,type="n",axes=FALSE,xlim=c(0,0.5),ylim=c(0,0.5),xlab="",ylab="")
r<-0.5
t<-0
segments(0,0,r*cos(t),r*sin(t),col=4,lty=2)
points(r*cos(t),r*sin(t),pch=19,col=4)

t<-pi/6
arrows(0,0,0.3*cos(t),0.3*sin(t))
v<-c(0.3*cos(t),0.3*sin(t))
v<-v/sqrt(sum(v^2))
arc(c(0,0),0.5,v,pi/6,col=4,lwd=2)
t<-pi/3
segments(0,0,r*cos(t),r*sin(t),col=4,lty=2)
points(r*cos(t),r*sin(t),pch=19,col=4)

t<-pi/12
v<-c(0.3*cos(t),0.3*sin(t))
v<-v/sqrt(sum(v^2))
arc(c(0,0),0.3,v,pi/12,col=1)


text(0.15,0.11,expression(italic(v)),cex=1.5)
text(0.31,0.07,expression(italic(theta)),cex=1.5)
text(-0.015,0,expression(italic(c)),cex=1.5)
text(0.15,0.3,expression(italic(r)),cex=1.5)


###################################################
### chunk number 23: 
###################################################
n <- 200
theta<-runif(n,0,2*pi)
r<-sqrt(runif(n,0.25^2,0.5^2))
x<-cbind(0.5+r*cos(theta),0.5+r*sin(theta))
alpha <- 0.15
alphahull <- ahull(x, alpha = alpha)


###################################################
### chunk number 24: 
###################################################
names(alphahull)
alphahull$complement[1:5,1:3]
alphahull$arcs[1:5,]
alphahull$length


###################################################
### chunk number 25: 
###################################################
plot(alphahull, col = c(6, rep(1, 5)), xlab = "x-coordinate",ylab = "y-coordinate", main = expression(paste(alpha, "-hull")))


###################################################
### chunk number 26: 
###################################################
par(mfrow=c(1,1))
print(plot(alphahull,col=c(6,rep(1,5)), xlab = "x-coordinate",ylab = "y-coordinate", main = expression(paste(alpha, "-hull"))))


###################################################
### chunk number 27: 
###################################################
plot(alphahull, col = c(6, rep(1, 5)), xlab = "x-coordinate", ylab = "y-coordinate", main = expression(paste(alpha, "-hull")))
warcs<- which(alphahull$arcs[,3]>0)
for (i in warcs) {
arc(alphahull$arcs[i, 1:2], alphahull$arcs[i,3], c(0,1), pi, col = "gray", lty = 2)
}


###################################################
### chunk number 28: 
###################################################
plot(alphahull, do.shape = TRUE, col = c(6, 4, rep(1, 4)), xlab = "x-coordinate", ylab = "y-coordinate", main = expression(paste(alpha, "-hull and ",alpha, "-shape")))


###################################################
### chunk number 29: 
###################################################
par(mfrow=c(1,2))
print(plot(alphahull, col = c(6, rep(1, 5)), xlab = "x-coordinate", ylab = "y-coordinate", main = expression(paste(alpha, "-hull"))))
warcs<- which(alphahull$arcs[,3]>0)
for (i in warcs) {
arc(alphahull$arcs[i, 1:2], alphahull$arcs[i,3], c(0,1), 2 * pi, col = "gray", lty = 2)
}
print(plot(alphahull, do.shape = TRUE, col = c(6, 4, rep(1, 4)),xlab = "x-coordinate", ylab = "y-coordinate",main = expression(paste(alpha, "-hull and ",alpha, "-shape")))
)


###################################################
### chunk number 30: 
###################################################
inahull(alphahull,c(0.5,0.5))
inahull(alphahull,c(0.6,0.2))


###################################################
### chunk number 31: 
###################################################
areaahull(alphahull)


###################################################
### chunk number 32: 
###################################################
par(mfrow=c(2,2))
for (k in 1:4){
snow <- koch(side = 1, niter = k)
plot(snow[, 1], snow[, 2], type = "l", xlab = "", ylab = "",axes=F,asp=TRUE)
polygon(snow[, 1], snow[, 2] , col = 4)
}


###################################################
### chunk number 33: 
###################################################
par(mfrow=c(2,2))
for (i in 1:4){
snow <- koch(side = 1, niter = i)
plot(snow[, 1], snow[, 2], type = "l", xlab = "", ylab = "",axes=F,asp=TRUE)
polygon(snow[, 1], snow[, 2] , col = 4)
}


###################################################
### chunk number 34: 
###################################################
unifkoch <- rkoch(2000, side = 1, niter = 3)
alpha=0.05
alphahull <- ahull(unifkoch, alpha = alpha)


###################################################
### chunk number 35: 
###################################################
alphahull$length
alphahull$ashape$length


###################################################
### chunk number 36: 
###################################################
par(mfrow=c(1,2))
plot(alphahull$ashape, col = c(4, 1), xlab = "x-coordinate", ylab = "y-coordinate",main = expression(paste(alpha, "-shape")),asp=TRUE)
plot(alphahull, col = c(6, rep(1, 5)), xlab = "x-coordinate", ylab = "y-coordinate", main = expression(paste(alpha, "-hull")),asp=TRUE)


###################################################
### chunk number 37: 
###################################################
unifkoch <- rkoch(2000, side = 1, niter = 3)
alpha1=0.15
alphashape1 <- ashape(unifkoch, alpha = alpha1)
alpha2=0.05
alphashape2 <- ashape(alphashape1$delvor.obj, alpha = alpha2)
alpha3=0.02
alphashape3 <- ashape(alphashape1$delvor.obj, alpha = alpha3)

par(mfrow=c(1,3))
plot(alphashape1, col = c(4, 1), xlab = "", ylab = "",asp=TRUE)
plot(alphashape2, col = c(4, 1), xlab = "", ylab = "",asp=TRUE)
plot(alphashape3, col = c(4, 1), xlab = "", ylab = "",asp=TRUE)




==> perimeter-figures/angle-cap.R <==
"%x%" = function(a,b) {
	c(a[2]*b[3]-a[3]*b[2], -a[1]*b[3]+a[3]*b[1], a[1]*b[2]-a[2]*b[1])
	} 

R = rep(NA, 1000)
h = .1 # cap height

for (i in 1:1000) {
	A = 2*pi*runif(3) # theta, horizontal angle
	B = acos(1-h)*runif(3) # phi, vertical angle 

	V = rbind(cos(A)*sin(B), sin(A)*sin(B), cos(B))
	N = (V[,2]-V[,1]) %x% (V[,3]-V[,1])
	C = asin(N[3]/sqrt(N %*% N))

	R[i] = C
	}

hist(abs(R), breaks = 100)


==> perimeter-figures/circ.parabola.R <==
r = 1
t = .7
d = .3
a = 1/2

dum = 2*pi*(0:100)/100
dum1 = 2*r*(-100:100)/100
plot(0, 0, xlim = c(-2, 2), ylim = c(-2, 2), asp = 1)
#symbols(c(0,0), c(r,-d), circles = c(r, t), inches = FALSE, add = TRUE)
lines(r*cos(dum), r + r*sin(dum))
lines(t*cos(dum), -t+d + t*sin(dum))
lines(dum1, dum1^2/(2*a*r))
lines(dum1, d - dum1^2/(2*a*t))
abline(0,0)
abline(v = sqrt(2*a*d*r*t/(r+t)))
abline(v = -sqrt(2*a*d*r*t/(r+t)))


==> perimeter-figures/max.dist.two.circ.R <==
r = 1
t = .7
d = .1

plot(0, 0, xlim = c(-2, 2), ylim = c(-2, 2), asp = 1)
#symbols(c(0,0), c(r,-d), circles = c(r, t), inches = FALSE, add = TRUE)
dum = 2*pi*(0:100)/100
lines(r*cos(dum), -r + r*sin(dum))
lines(t*cos(dum), -t+d + t*sin(dum))
#dum1 = 2*r*(-100:100)/100
#lines(dum1, -dum1^2/r)
#lines(dum1, d - dum1^2/(2*t))
abline(0,0)
#abline(v = sqrt(2*a*d*r*t/(r+t)))
#abline(v = -sqrt(2*a*d*r*t/(r+t)))


==> perimeter-figures/partial.dist.R <==
r = 1
t = .7
d = .5
D = .3

plot(0, 0, xlim = c(-2, 2), ylim = c(-2, 2), asp = 1, pch = 3)
abline(0,0)
abline(v = 0)
points(c(0, 0), c(r, d -t), pch = 3)
points(c(-D, D), rep(d -t +sqrt(t^2 -D^2), 2)) 
lines(c(-D, D), rep(d -t +sqrt(t^2 -D^2), 2)) 
symbols(c(0,0), c(r,d -t), circles = c(r, t), inches = FALSE, add = TRUE)
#dum = 2*pi*(0:100)/100
#lines(r*cos(dum), r + r*sin(dum))
#lines(t*cos(dum), -t+d + t*sin(dum))


==> perimeter-figures/perimeter-figs.R <==
#######################
# CENTER-OUT
#######################

t = seq(-2, 2, len=100)
gamma = .5*t^2
par(mai=rep(0,4))
plot(t, gamma, type='l', lwd=2, asp=1, xlab='', ylab='', axes=FALSE)
lines(cos(pi*t), sin(pi*t) + 1)
lines(.7*cos(pi*t), .7*sin(pi*t) + 0.3)
lines(.35*cos(pi*t), .35*sin(pi*t) + .35)
abline(h = 0,lty=2)
abline(v = 0, lty=2)
points(0,0.3,pch=15)
points(0,0,pch=15)
text(-0.1,-0.15,'y')
text(-0.15,0.4,'z')
text(0.2,2.1,'B')
dev.copy2eps(file='center-out.eps')


#######################
# BALL-VOL
#######################

t = seq(-2, 2, len=100)
gamma = .5*t^2
par(mai=rep(0,4))
plot(t, gamma, type='l', lwd=2, asp=1, xlab='', ylab='', axes=FALSE)
lines(.7*cos(pi*t), .7*sin(pi*t) + .7)
lines(.7*cos(pi*t), .7*sin(pi*t) - 0.3)
abline(h = 0,lty=2)
abline(v = 0, lty=2)
points(0,-0.3,pch=15)
points(0,0,pch=15)
text(-0.1,-0.15,'y')
text(-0.15,-0.4,'z')
text(0.2,1.5,'B')
dev.copy2eps(file='ball-vol.eps')


#######################
# DELTA
#######################

t = seq(-2, 2, len=100)
gamma = .5*t^2
par(mai=rep(0,4))
plot(t, gamma, type='l', lwd=2, asp=1, xlab='', ylab='', ylim=c(-2.2, 2.2), axes=FALSE)
lines(cos(pi*t), sin(pi*t) + 1)
lines(cos(pi*t), sin(pi*t) - 1)
lines(.7*cos(pi*t), .7*sin(pi*t) - 0.3)
abline(h = 0,lty=2)
abline(v = 0, lty=2)
points(0,-0.3,pch=15)
points(0,0,pch=15)
t = .3
x1 = c(.7*cos(pi*t), .7*sin(pi*t)-0.3)
points(x1[1], x1[2], pch=16) 
text(x1[1], x1[2]+0.15, expression(x[1]))
t = .6
x2 = c(.7*cos(pi*t), .7*sin(pi*t)-0.3)
points(x2[1], x2[2], pch=16) 
text(x2[1], x2[2]+0.15, expression(x[2]))
lines(c(x1[1],x2[1]), c(x1[2],x2[2]), lwd=2)
text(-0.1,-0.15,'y')
text(-0.15,-0.4,'z')
text(0.2,2.1,'B+')
text(0.2,-2.1,"B-")
text(0.2,-1.1,'B')
dev.copy2eps(file='delta.eps')


#######################
# BALL-BAND
#######################

a = seq(-2, 2, len=100)
b = .5*a^2
par(mai=rep(0,4))
plot(a, b, type='l', lwd=2, asp=1, xlab='', ylab='', axes=FALSE)
#points(a[70], b[70])
#abline(a=-b[70], b=a[70])
#abline(a=1+b[70], b=-1/a[70])
t = .4
gta = a - t*a/sqrt(1 + a^2)
gtb = a^2/2 +t/sqrt(1 + a^2)
lines(gta, gtb)
for (i in 1:length(a)) {
	lines(c(a[i],gta[i]), c(b[i],gtb[i]), lty=3)
	}
#gta = a + t*a/sqrt(1 + a^2)
#gtb = a^2/2 -t/sqrt(1 + a^2)
#lines(gta, gtb)
#for (i in 1:length(a)) {
#	lines(c(a[i],gta[i]), c(b[i],gtb[i]), lty=3)
#	}
lines(.9*cos(pi*a), .9*sin(pi*a) + 0.3)
abline(h = 0,lty=2)
abline(v = 0, lty=2)
points(0,0.3,pch=15)
points(0,0,pch=15)
text(-0.1,-0.15,'y')
text(-0.1,0.5,'x')
dev.copy2eps(file='ball-band.eps')


#######################
# BALL-CUT
#######################

R = 2
r = 1.5
h = .3
a = seq(0, 2*pi, len=100)
par(mai=rep(0,4))
plot(R*cos(a), R*sin(a), type='l', lty=2, asp=1, xlab='', ylab='', axes=FALSE)
x = sqrt((R-r)^2 - (R-r-h)^2)
y = -(R-r-h)
lines(x + r*cos(a), y + r*sin(a))
abline(h = -(R-h), lty=2)
##
A = acos((R-r-h)/(R-r))
a = seq(-pi/2+A, 3*pi/2-A, len=100)
lines(R*cos(a), R*sin(a), lwd=2)
a = seq(-pi/2+A, -pi/2, len=100)
lines(x + r*cos(a), y + r*sin(a), lwd=2)
a = seq(3*pi/2-A, 3*pi/2, len=100)
lines(-x + r*cos(a), y + r*sin(a), lwd=2)
lines(c(-x,x), c(-R+h, -R+h), lwd=2)
arrows(0, 0, -2, 0, len=.1, code=3)
text(-1.5, 0.1, expression(r[0]))
arrows(0, 0, 0, -R+h, len=.1, code=3)
text(-0.2, -1, expression(r[0]-h))
a = -pi/2+A
lines(c(0,x+r*cos(a)), c(0,y+r*sin(a)), lty=2)
arrows(x, y, x+r*cos(a), y+r*sin(a), len=.1, code=3)
text(x+r*cos(a)/2, y+r*sin(a)/2+.1, 'r')
a = seq(-pi/2+A, -pi/2, len=100)
lines(.2*cos(a), .2*sin(a), lty=2)
text(0.15, -0.25, expression(theta))
dev.copy2eps(file='ball-cut.eps')


#######################
# BALL-HYPERCUBE
#######################

R = 2
r = 0.5
m = 6
A = pi/m
#h = (R-r)*(1-cos(A))
w = rbinom(m, 1, .5)
a = seq(0, 2*pi, len=100)
par(mai=rep(0,4))
plot(R*cos(a), R*sin(a), type='l', lty=2, asp=1, xlab='', ylab='', axes=FALSE)
for (j in 1:m) {
	if (w[j]==0) {
		a = seq((2*j-1)*A, (2*j+1)*A, len=100)
		lines(R*cos(a), R*sin(a), lwd=2)
		}
	else {
		x = (R-r)*cos((2*j-1)*A)
		y = (R-r)*sin((2*j-1)*A)
		a = seq((2*j-1)*A, (2*j)*A, len=100)
		lines(x + r*cos(a), y + r*sin(a), lwd=2)
		x1 = x + r*cos(a[100])
		y1 = y + r*sin(a[100])
		#
		x = (R-r)*cos((2*j+1)*A)
		y = (R-r)*sin((2*j+1)*A)
		a = seq((2*j+1)*A, (2*j)*A, len=100)
		lines(x + r*cos(a), y + r*sin(a), lwd=2)
		x2 = x + r*cos(a[100])
		y2 = y + r*sin(a[100])
		lines(c(x1,x2), c(y1,y2), lwd=2)
		}
#	Sys.sleep(2)
	}
dev.copy2eps(file='ball-hypercube.eps')


#######################
# BALL-LB
#######################

a = pi/5
b = pi/7
t = seq(0, 1, len=100)
quartz(width=3, height=3)
par(mai=rep(0,4))
plot(cos(2*pi*t), sin(2*pi*t), type='l', lwd=1, asp=1, xlab='', ylab='', axes=FALSE)
lines(cos(a + b*t), sin(a + b*t), lwd=3)
lines(c(0,cos(a)), c(0,sin(a)), lty=2)
lines(c(0,cos(a+b)), c(0,sin(a+b)), lty=2)
points(0.85*cos(a), 0.85*sin(a), pch=15)
points(0.9*cos(a+b), 0.9*sin(a+b), pch=15)
lines(c(0.85*cos(a), 0.9*cos(a+b)), c(0.85*sin(a), 0.9*sin(a+b)), lwd=3)
text(0.85*cos(a)+0.08, 0.85*sin(a)-0.05, 'x')
text(0.9*cos(a+b)-0.08, 0.9*sin(a+b), "x'")
dev.copy2eps(file='ball-lb.eps')


==> perimeter-figures/polygon.loop.R <==
r = 1
d1 = .8
d2 = .3
a = -pi/3
b = acos(d2/r) +a

plot(c(-d1, d1, -d1 +2*d2*cos(a)), c(0, 0, 2*d2*sin(a)), asp = 1, xlim = c(-2, 2), ylim = c(-2, 2), pch = 3)
#symbols(c(0,0), c(r,-d), circles = c(r, t), inches = FALSE, add = TRUE)
dum = 2*pi*(0:100)/100
lines(r*cos(dum), sqrt(r^2 -d1^2) +r*sin(dum))
lines(-d1 +r*cos(b) +r*cos(dum), r*sin(b) +r*sin(dum))
#dum1 = 2*r*(-100:100)/100
#lines(dum1, -dum1^2/r)
#lines(dum1, d - dum1^2/(2*t))
#abline(0,0)
#abline(v = sqrt(2*a*d*r*t/(r+t)))
#abline(v = -sqrt(2*a*d*r*t/(r+t)))


==> perimeter-figures/two.circ.R <==
r = 1
t = 1
d = 1.9

print(r - t^2 - d^2)

dum = 2*pi*(0:100)/100
plot(r*cos(dum), r +r*sin(dum), xlim = c(-2, 2), ylim = c(-2, 2), asp = 1, type="l")
lines(t*cos(dum), -t+d + t*sin(dum), col="red")
#abline(0,0)
#abline(v = -1)
